An Analytical Framework for mmWave-Enabled V2X Caching

Autonomous vehicles will rely heavily on vehicle-to-everything (V2X) communications to obtain a large amount of information required for navigation and road safety purposes. This can be achieved through: (i) leveraging millimeter-wave (mmWave) frequencies to achieve multi- Gbps data rates, and (ii) exploiting the temporal and spatial correlation of vehicular contents to offload a portion of the traffic from the infrastructure via caching. Characterizing such a system under mmWave directional beamforming, high vehicular mobility, channel fluctuations, and different caching strategies is a complex task. In this article, we propose the first stochastic geometry framework for caching in mmWave V2X networks, which is validated via rigorous Monte Carlo simulation. In addition to common parameters considered in stochastic geometry models, our derivations account for caching as well as the speed and the trajectory of the vehicles. Furthermore, our evaluations provide interesting design insights: (i) higher base station/vehicle densities does not necessarily improve caching performance; (ii) although using a narrower beam leads to a higher SINR, it also reduces the connectivity probability; and (iii) V2X caching can be an inexpensive way of compensating some of the unwanted mmWave channel characteristics.

==> figs/Fig delay/delay_fig.m <==
clc
clear
name_folder = 'fig/';


%% ==========================================================================================
%            Delay vs. lambda_b (different theta_b)             %
%=======================================================================
%::  simulation    ::%
result_simulation = [1.2029 1.0004 0.9132 0.8684 0.8426 0.8325 0.8172 0.8111 0.8008;
  1.2084 0.9938 0.8901 0.8403 0.8119 0.7851 0.7643 0.7509 0.7290;
 1.2081 1.0073 0.9052 0.8482 0.8103 0.7889 0.7697 0.7467 0.7277];

%::  analytical  ::%
result_analysis = [1.1953 0.9958 0.9067 0.8662 0.8424 0.8255 0.8118 0.8003 0.7903;
 1.1913 0.9837 0.8863 0.8379 0.8061 0.7812 0.7600 0.7412 0.7240;
 1.1918 0.9858 0.9085 0.8414 0.8092 0.7837 0.7616 0.7419 0.7240];

%:: plot  ::%
x_val = [1 5:5:40];    % bs density
plot_val = [result_analysis(1,:); result_simulation(1,:);
  result_analysis(2,:); result_simulation(2,:);
  result_analysis(3,:); result_simulation(3,:)]';
y_label = 'Delay (time slot)';
y_range = [0.7, 1.25];
x_label = 'Base station density $\lambda^b$ [$b$/km$^2$]';
name_legend = {'Analytical ($\Psi^b = 10$)', 'Simulation ($\Psi^b = 10$)',...
  'Analytical ($\Psi^b = 20$)', 'Simulation ($\Psi^b = 20$)',...
  'Analytical ($\Psi^b = 30$)', 'Simulation ($\Psi^b = 30$)'};
pos_legend = 'northeast';
name_file = 'delay_vs_bs_density';
% % Plotting Figure
set_figure(x_val, plot_val, x_label, y_label, y_range, name_legend, pos_legend, name_file, name_folder)
hold on
%% ==========================================================================================
%            Delay vs. lambda_u (different theta_b)              %
%========================================================================
%::  simulation    ::%
result_simulation = [0.4193 0.6776 0.7883 0.8687 0.9132 0.9904   1.0451  1.1004;
 0.4185 0.6750 0.7665  0.8489  0.8901 0.9562 1.0145 1.0615;
 0.4280 0.6869 0.7773  0.8487 0.9092 0.9620 1.0121  1.0576];

%::  analytical  ::%
result_analysis = [0.4159 0.6686 0.7721 0.8596 0.9067 0.9816   1.0418  1.0923;
  0.4166 0.6623 0.7598  0.8429  0.8863 0.9557 1.0115 1.0585;
 0.4273 0.6724 0.7666  0.8480 0.9085 0.9563 1.0101  1.0556];

%:: plot  ::%
x_val = [10 50 100 150 200 300 400 500];    % ue density
plot_val = [result_analysis(1,:); result_simulation(1,:);
  result_analysis(2,:); result_simulation(2,:);
  result_analysis(3,:); result_simulation(3,:)]';
y_label = 'Delay (time slot)';
y_range = [0.4, 1.15];
x_label = 'Vehicular density $\lambda^u$ [$u$/km$^2$]';
name_legend = {'Analytical ($\Psi^b = 10$)', 'Simulation ($\Psi^b = 10$)',...
  'Analytical ($\Psi^b = 20$)', 'Simulation ($\Psi^b = 20$)',...
  'Analytical ($\Psi^b = 30$)', 'Simulation ($\Psi^b = 30$)'};
pos_legend = 'southeast';
name_file = 'delay_vs_ue_density';
% % Plotting Figure
set_figure(x_val, plot_val, x_label, y_label, y_range, name_legend, pos_legend, name_file, name_folder)


%% ==========================================================================================
%            Delay vs. speed (theta ue = 30)             %
%================================================================
%::  simulation    ::%
result_simulation = [0.8766    0.8800    0.8922    0.9265    0.9856    1.0295    1.0919    1.1689    1.2349    1.3026    1.3766  1.4305    1.4731;
  0.8631    0.8700    0.8779    0.8901    0.9163    0.9255    0.9637    1.0022    1.0289    1.0558    1.1062  1.1337    1.1689;
 0.8864    0.8925    0.8984    0.9052    0.9170    0.9428    0.9581    0.9829    1.0005    1.0311    1.0503 1.0721    1.1008];

%::  analytical  ::%
result_analysis = [0.8705    0.8756    0.8956    0.9299    0.9749    1.0301    1.0915    1.1562    1.2230    1.2903    1.3573  1.4229    1.4867;
  0.8578    0.8601    0.8698    0.8863    0.9077    0.9299    0.9584    0.9892    1.0222    1.0573    1.0904  1.1281    1.1664;
  0.8853    0.8876    0.8954    0.9085    0.9243    0.9428    0.9630    0.9836    1.0052    1.0280    1.0521 1.0767    1.1013];

%:: plot  ::%
x_val = 0 : 10 : 120;   
plot_val = [result_analysis(1,:); result_simulation(1,:);
  result_analysis(2,:); result_simulation(2,:);
  result_analysis(3,:); result_simulation(3,:)]';
y_label = 'Delay (time slot)';
y_range = [0.8, 1.6];
x_label = 'Vehicular speed $v$ [km/h]';
name_legend = {'Analytical ($\Psi^b = 10$)', 'Simulation ($\Psi^b = 10$)',...
  'Analytical ($\Psi^b = 20$)', 'Simulation ($\Psi^b = 20$)',...
  'Analytical ($\Psi^b = 30$)', 'Simulation ($\Psi^b = 30$)'};
pos_legend = 'northwest';
name_file = 'delay_vs_speed_bsbeam';
% % Plotting Figure
set_figure(x_val, plot_val, x_label, y_label, y_range, name_legend, pos_legend, name_file, name_folder)


%% ==========================================================================================
%          Delay vs. speed (theta bs = 10)             %
% =============================================================
%::  simulation    ::%
result_simulation= [0.6457    0.6786    0.7110    0.7670    0.8065    0.8576    0.9209    0.9888    1.0674    1.1301    1.2048   1.2687    1.3530;
  0.7580    0.7694    0.7927    0.8254    0.8806    0.9361    0.9890    1.0530    1.1121    1.1837    1.2564 1.3213    1.3860;
  0.8766    0.8800    0.8922    0.9265    0.9856    1.0295    1.0919    1.1689    1.2349    1.3026    1.3766  1.4305    1.4731];

%::  analytical  ::%
result_analysis= [0.6629    0.6782    0.7179    0.7657    0.8184    0.8774    0.9396    1.0054    1.0729    1.1409    1.2091   1.2766    1.3426;
 0.7537    0.7602    0.7840    0.8210    0.8688    0.9244    0.9847    1.0480    1.1132    1.1788    1.2454 1.3100    1.3731;
 0.8705    0.8756    0.8956    0.9299    0.9749    1.0301    1.0915    1.1562    1.2230    1.2903    1.3573  1.4229    1.4867];

%:: plot  ::%
x_val = 0 : 10 : 120;  
plot_val = [result_analysis(1,:); result_simulation(1,:);
  result_analysis(2,:); result_simulation(2,:);
  result_analysis(3,:); result_simulation(3,:)]';
y_label = 'Delay (time slot)';
y_range = [0.6, 1.6];
x_label = 'Vehicular speed $v$ [km/h]';
name_legend = {'Analytical ($\Psi^u = 10$)', 'Simulation ($\Psi^u = 10$)',...
  'Analytical ($\Psi^u = 20$)', 'Simulation ($\Psi^u = 20$)',...
  'Analytical ($\Psi^u = 30$)', 'Simulation ($\Psi^u = 30$)'};
pos_legend = 'northwest';
name_file = 'delay_speed_uebeam';
% Plotting Figure
set_figure(x_val, plot_val, x_label, y_label, y_range, name_legend, pos_legend, name_file, name_folder)


==> figs/Fig delay/fig1.m <==
clc
clear
name_folder = 'fig/';

%% ==========================================================================================
%            Delay vs. lambda_b (different theta_b)             %
%=======================================================================
%::  simulation    ::%
result_simulation = [1.2029 1.0004 0.9132 0.8684 0.8426 0.8325 0.8172 0.8111 0.8008;
  1.2084 0.9938 0.8901 0.8403 0.8119 0.7851 0.7643 0.7509 0.7290;
 1.2081 1.0073 0.9052 0.8482 0.8103 0.7889 0.7697 0.7467 0.7277];

%::  analytical  ::%
result_analysis = [1.1953 0.9958 0.9067 0.8662 0.8424 0.8255 0.8118 0.8003 0.7903;
 1.1913 0.9837 0.8863 0.8379 0.8061 0.7812 0.7600 0.7412 0.7240;
 1.1918 0.9858 0.9085 0.8414 0.8092 0.7837 0.7616 0.7419 0.7240];

%:: plot  ::%
x_val = [1 5:5:40];    % bs density
plot_val = [result_analysis(1,:); result_simulation(1,:);
  result_analysis(2,:); result_simulation(2,:);
  result_analysis(3,:); result_simulation(3,:)]';
y_label = 'Delay (time slot)';
y_range = [0.6, 1.3];
x_label = 'Base station density $\lambda^b$ [$b$/km$^2$]';
name_legend = {'Analytical ($\Psi^b = 10$)', 'Simulation ($\Psi^b = 10$)',...
  'Analytical ($\Psi^b = 20$)', 'Simulation ($\Psi^b = 20$)',...
  'Analytical ($\Psi^b = 30$)', 'Simulation ($\Psi^b = 30$)'};
pos_legend = 'southwest';
name_file = 'delay_vs_bs_density';
% % Plotting Figure
set_figure(x_val, plot_val, x_label, y_label, y_range, name_legend, pos_legend, name_file, name_folder)

==> figs/Fig delay/fig2.m <==
clc
clear
name_folder = 'fig/';

%% ==========================================================================================
%            Delay vs. lambda_u (different theta_b)              %
%========================================================================
%::  simulation    ::%
result_simulation = [0.4193 0.6776 0.7883 0.8687 0.9132 0.9904   1.0451  1.1004;
 0.4185 0.6750 0.7665  0.8489  0.8901 0.9562 1.0145 1.0615;
 0.4280 0.6869 0.7773  0.8487 0.9092 0.9620 1.0121  1.0576];

%::  analytical  ::%
result_analysis = [0.4159 0.6686 0.7721 0.8596 0.9067 0.9816   1.0418  1.0923;
  0.4166 0.6623 0.7598  0.8429  0.8863 0.9557 1.0115 1.0585;
 0.4273 0.6724 0.7666  0.8480 0.9085 0.9563 1.0101  1.0556];

%:: plot  ::%
x_val = [10 50 100 150 200 300 400 500];    % ue density
plot_val = [result_analysis(1,:); result_simulation(1,:);
  result_analysis(2,:); result_simulation(2,:);
  result_analysis(3,:); result_simulation(3,:)]';
y_label = 'Delay (time slot)';
y_range = [0.5, 1.2];
x_label = 'Vehicular density $\lambda^u$ [$u$/km$^2$]';
name_legend = {'Analytical ($\Psi^b = 10$)', 'Simulation ($\Psi^b = 10$)',...
  'Analytical ($\Psi^b = 20$)', 'Simulation ($\Psi^b = 20$)',...
  'Analytical ($\Psi^b = 30$)', 'Simulation ($\Psi^b = 30$)'};
pos_legend = 'northwest';
name_file = 'delay_vs_ue_density';
% % Plotting Figure
set_figure(x_val, plot_val, x_label, y_label, y_range, name_legend, pos_legend, name_file, name_folder)


==> figs/Fig delay/fig3.m <==
clc
clear
name_folder = 'fig/';

%% ==========================================================================================
%            Delay vs. speed (theta ue = 30)             %
%================================================================
%::  simulation    ::%
result_simulation = [0.8766    0.8800    0.8922    0.9265    0.9856    1.0295    1.0919    1.1689    1.2349    1.3026    1.3766  1.4305    1.4731;
  0.8631    0.8700    0.8779    0.8901    0.9163    0.9255    0.9637    1.0022    1.0289    1.0558    1.1062  1.1337    1.1689;
 0.8864    0.8925    0.8984    0.9052    0.9170    0.9428    0.9581    0.9829    1.0005    1.0311    1.0503 1.0721    1.1008];

%::  analytical  ::%
result_analysis = [0.8705    0.8756    0.8956    0.9299    0.9749    1.0301    1.0915    1.1562    1.2230    1.2903    1.3573  1.4229    1.4867;
  0.8578    0.8601    0.8698    0.8863    0.9077    0.9299    0.9584    0.9892    1.0222    1.0573    1.0904  1.1281    1.1664;
  0.8853    0.8876    0.8954    0.9085    0.9243    0.9428    0.9630    0.9836    1.0052    1.0280    1.0521 1.0767    1.1013];

%:: plot  ::%
x_val = 0 : 10 : 120;   
plot_val = [result_analysis(1,:); result_simulation(1,:);
  result_analysis(2,:); result_simulation(2,:);
  result_analysis(3,:); result_simulation(3,:)]';
y_label = 'Delay (time slot)';
y_range = [0.8, 1.6];
x_label = 'Vehicular speed $v$ [km/h]';
name_legend = {'Analytical ($\Psi^b = 10$)', 'Simulation ($\Psi^b = 10$)',...
  'Analytical ($\Psi^b = 20$)', 'Simulation ($\Psi^b = 20$)',...
  'Analytical ($\Psi^b = 30$)', 'Simulation ($\Psi^b = 30$)'};
pos_legend = 'northwest';
name_file = 'delay_vs_speed_bsbeam';
% % Plotting Figure
set_figure(x_val, plot_val, x_label, y_label, y_range, name_legend, pos_legend, name_file, name_folder)


==> figs/Fig delay/fig4.m <==
clc
clear
name_folder = 'fig/';

%% ==========================================================================================
%          Delay vs. speed (theta bs = 10)             %
% =============================================================
%::  simulation    ::%
result_simulation= [0.6457    0.6786    0.7110    0.7670    0.8065    0.8576    0.9209    0.9888    1.0674    1.1301    1.2048   1.2687    1.3530;
  0.7580    0.7694    0.7927    0.8254    0.8806    0.9361    0.9890    1.0530    1.1121    1.1837    1.2564 1.3213    1.3860;
  0.8766    0.8800    0.8922    0.9265    0.9856    1.0295    1.0919    1.1689    1.2349    1.3026    1.3766  1.4305    1.4731];

%::  analytical  ::%
result_analysis= [0.6629    0.6782    0.7179    0.7657    0.8184    0.8774    0.9396    1.0054    1.0729    1.1409    1.2091   1.2766    1.3426;
 0.7537    0.7602    0.7840    0.8210    0.8688    0.9244    0.9847    1.0480    1.1132    1.1788    1.2454 1.3100    1.3731;
 0.8705    0.8756    0.8956    0.9299    0.9749    1.0301    1.0915    1.1562    1.2230    1.2903    1.3573  1.4229    1.4867];

%:: plot  ::%
x_val = 0 : 10 : 120;  
plot_val = [result_analysis(1,:); result_simulation(1,:);
  result_analysis(2,:); result_simulation(2,:);
  result_analysis(3,:); result_simulation(3,:)]';
y_label = 'Delay (time slot)';
y_range = [0.6, 1.6];
x_label = 'Vehicular speed $v$ [km/h]';
name_legend = {'Analytical ($\Psi^u = 10$)', 'Simulation ($\Psi^u = 10$)',...
  'Analytical ($\Psi^u = 20$)', 'Simulation ($\Psi^u = 20$)',...
  'Analytical ($\Psi^u = 30$)', 'Simulation ($\Psi^u = 30$)'};
pos_legend = 'northwest';
name_file = 'delay_speed_uebeam';
% Plotting Figure
set_figure(x_val, plot_val, x_label, y_label, y_range, name_legend, pos_legend, name_file, name_folder)

==> figs/Fig delay/set_figure.m <==
function set_figure(x_val, plot_val, x_label, y_label, y_range, name_legend, pos_legend, name_file, name_folder)
%% Function to plot results. The output is a .eps and a .fig file
% Input
% x_val = vector with the values that should be displayed in the x axis
% plot_val = the results
% x_label = name of the x axis
% y_label = name of the y axis
% legend_name = names for the legend
% legend_pos = position of legend
% name_file = name for the output .fog and .eps files
% folder_name : the name of folder where it is suppose to be stored

close all
figure, plot(x_val, plot_val);
xlim([min(x_val) max(x_val)])
ylim([y_range(1) y_range(2)])
xlabel(gca, x_label);
ylabel(gca, y_label);

%========== my color & line & marker settings ==========
my_colors=[204 37 41     % red
   83 81 84;            % grey
   57 106 177;
   83 81 84;           % blue
   218 124 48;
   83 81 84;           % orange
   128, 133, 133;
   132 186 91;
   62 150 81;            % green
   107 76 154;           % purple
   146 36 40;            % maroon
   148 139 61]./255;     % mudgreen
 
my_line_width = [2, 1, 2, 1, 2, 1];

my_line_style = {
    ':';
    'none';
    '--';
    'none';
    '-.';
    'none';
    };

my_line_marker = {'none';
    'd';
    'none';
    'o';
    'none';
    's';
    };

my_marker_size = [9;9;9;9;9;10;8;8]-2;

% ==========  set the background color and size  ========== 
fh = figure(1);             % returns the handle of figure 1
set(fh, 'color', 'white');  % sets the background color to white
set(fh, 'position', [100 100 300 260]);

% ==========  set the axes  ========== 
set(gca, 'YGrid', 'on');
set(gca, 'FontSize', 12);    % sets the font size for the axes
set(gca, 'Position', [0.1178 0.1102 0.8155 0.8110]); 
set(gca, 'OuterPosition', [0.01 0.0007 1.0522 0.9951]);    

% % ==========  set the color and width of the lines  ==========
lih = findall(gcf,'type','line');
set(lih, 'MarkerFaceColor', 'white');
set(lih, 'MarkerSize', 6);

% ==========  format line  ==========
a=1;
for i=length(lih):-1:1
    set(lih(i), 'LineWidth', my_line_width(a));
    set(lih(i), 'Color', my_colors(a,:));
    set(lih(i), 'LineStyle', my_line_style{a});
    set(lih(i), 'Marker', my_line_marker{a});
    set(lih(i), 'MarkerSize', my_marker_size(a));
    set(lih(i), 'MarkerFaceColor', 'white');
    a = a+1;
end

% ==========  label settings  ==========
xl = get(gca, 'XLabel');
set(xl, 'FontSize', 14, 'Interpreter', 'latex');
yl = get(gca, 'YLabel');
set(yl, 'FontSize', 14, 'Interpreter', 'latex');

% ==========  legend settings  ==========
my_legend_name = name_legend;
legend_spec = legend(my_legend_name);
set(legend_spec,  'fontsize', 12, 'interpreter', 'latex', 'FontName', 'Times');
set(legend_spec, 'Location', pos_legend)

% ==========  adjusting legend position  ==========
% lgd_pos = get(legend_spec, 'Position');
% set(legend_spec, 'Position', [1.05*lgd_pos(1) 0.95*lgd_pos(2) lgd_pos(3) lgd_pos(4)]);      %left bottom width height

% ==========  global setting  ==========
set(gca, 'fontsize', 14)
set(gca, 'FontName', 'Times')

% ==========  save figure  ==========
name_eps = strcat(name_folder, name_file,'.eps');
name_fig = strcat(name_folder, name_file);
hgexport(gcf,name_eps);
saveas(gcf,name_fig);




==> figs/delay_fig.m <==
clc
clear
name_folder = 'fig/';


%% ==========================================================================================
%            Delay vs. lambda_b (different theta_b)             %
%=======================================================================
%::  simulation    ::%
result_simulation = [1.2029 1.0004 0.9132 0.8684 0.8426 0.8325 0.8172 0.8111 0.8008;
  1.2084 0.9938 0.8901 0.8403 0.8119 0.7851 0.7643 0.7509 0.7290;
 1.2081 1.0073 0.9052 0.8482 0.8103 0.7889 0.7697 0.7467 0.7277];

%::  analytical  ::%
result_analysis = [1.1953 0.9958 0.9067 0.8662 0.8424 0.8255 0.8118 0.8003 0.7903;
 1.1913 0.9837 0.8863 0.8379 0.8061 0.7812 0.7600 0.7412 0.7240;
 1.1918 0.9858 0.9085 0.8414 0.8092 0.7837 0.7616 0.7419 0.7240];

%:: plot  ::%
x_val = [1 5:5:40];    % bs density
plot_val = [result_analysis(1,:); result_simulation(1,:);
  result_analysis(2,:); result_simulation(2,:);
  result_analysis(3,:); result_simulation(3,:)]';
y_label = 'Delay (time slot)';
y_range = [0.6, 1.3];
x_label = 'Base station density $\lambda^b$ [$b$/km$^2$]';
name_legend = {'Analytical ($\Psi^b = 10$)', 'Simulation ($\Psi^b = 10$)',...
  'Analytical ($\Psi^b = 20$)', 'Simulation ($\Psi^b = 20$)',...
  'Analytical ($\Psi^b = 30$)', 'Simulation ($\Psi^b = 30$)'};
pos_legend = 'southwest';
name_file = 'delay_vs_bs_density';
% % Plotting Figure
set_figure(x_val, plot_val, x_label, y_label, y_range, name_legend, pos_legend, name_file, name_folder)

%% ==========================================================================================
%            Delay vs. lambda_u (different theta_b)              %
%========================================================================
%::  simulation    ::%
result_simulation = [0.4193 0.6776 0.7883 0.8687 0.9132 0.9904   1.0451  1.1004;
 0.4185 0.6750 0.7665  0.8489  0.8901 0.9562 1.0145 1.0615;
 0.4280 0.6869 0.7773  0.8487 0.9092 0.9620 1.0121  1.0576];

%::  analytical  ::%
result_analysis = [0.4159 0.6686 0.7721 0.8596 0.9067 0.9816   1.0418  1.0923;
  0.4166 0.6623 0.7598  0.8429  0.8863 0.9557 1.0115 1.0585;
 0.4273 0.6724 0.7666  0.8480 0.9085 0.9563 1.0101  1.0556];

%:: plot  ::%
x_val = [10 50 100 150 200 300 400 500];    % ue density
plot_val = [result_analysis(1,:); result_simulation(1,:);
  result_analysis(2,:); result_simulation(2,:);
  result_analysis(3,:); result_simulation(3,:)]';
y_label = 'Delay (time slot)';
y_range = [0.5, 1.2];
x_label = 'Vehicular density $\lambda^u$ [$u$/km$^2$]';
name_legend = {'Analytical ($\Psi^b = 10$)', 'Simulation ($\Psi^b = 10$)',...
  'Analytical ($\Psi^b = 20$)', 'Simulation ($\Psi^b = 20$)',...
  'Analytical ($\Psi^b = 30$)', 'Simulation ($\Psi^b = 30$)'};
pos_legend = 'northwest';
name_file = 'delay_vs_ue_density';
% % Plotting Figure
set_figure(x_val, plot_val, x_label, y_label, y_range, name_legend, pos_legend, name_file, name_folder)


%% ==========================================================================================
%            Delay vs. speed (theta ue = 30)             %
%================================================================
%::  simulation    ::%
result_simulation = [0.8766    0.8800    0.8922    0.9265    0.9856    1.0295    1.0919    1.1689    1.2349    1.3026    1.3766  1.4305    1.4731;
  0.8631    0.8700    0.8779    0.8901    0.9163    0.9255    0.9637    1.0022    1.0289    1.0558    1.1062  1.1337    1.1689;
 0.8864    0.8925    0.8984    0.9052    0.9170    0.9428    0.9581    0.9829    1.0005    1.0311    1.0503 1.0721    1.1008];

%::  analytical  ::%
result_analysis = [0.8705    0.8756    0.8956    0.9299    0.9749    1.0301    1.0915    1.1562    1.2230    1.2903    1.3573  1.4229    1.4867;
  0.8578    0.8601    0.8698    0.8863    0.9077    0.9299    0.9584    0.9892    1.0222    1.0573    1.0904  1.1281    1.1664;
  0.8853    0.8876    0.8954    0.9085    0.9243    0.9428    0.9630    0.9836    1.0052    1.0280    1.0521 1.0767    1.1013];

%:: plot  ::%
x_val = 0 : 10 : 120;   
plot_val = [result_analysis(1,:); result_simulation(1,:);
  result_analysis(2,:); result_simulation(2,:);
  result_analysis(3,:); result_simulation(3,:)]';
y_label = 'Delay (time slot)';
y_range = [0.8, 1.6];
x_label = 'Vehicular speed $v$ [km/h]';
name_legend = {'Analytical ($\Psi^b = 10$)', 'Simulation ($\Psi^b = 10$)',...
  'Analytical ($\Psi^b = 20$)', 'Simulation ($\Psi^b = 20$)',...
  'Analytical ($\Psi^b = 30$)', 'Simulation ($\Psi^b = 30$)'};
pos_legend = 'northwest';
name_file = 'delay_vs_speed_bsbeam';
% % Plotting Figure
set_figure(x_val, plot_val, x_label, y_label, y_range, name_legend, pos_legend, name_file, name_folder)


%% ==========================================================================================
%          Delay vs. speed (theta bs = 10)             %
% =============================================================
%::  simulation    ::%
result_simulation= [0.6457    0.6786    0.7110    0.7670    0.8065    0.8576    0.9209    0.9888    1.0674    1.1301    1.2048   1.2687    1.3530;
  0.7580    0.7694    0.7927    0.8254    0.8806    0.9361    0.9890    1.0530    1.1121    1.1837    1.2564 1.3213    1.3860;
  0.8766    0.8800    0.8922    0.9265    0.9856    1.0295    1.0919    1.1689    1.2349    1.3026    1.3766  1.4305    1.4731];

%::  analytical  ::%
result_analysis= [0.6629    0.6782    0.7179    0.7657    0.8184    0.8774    0.9396    1.0054    1.0729    1.1409    1.2091   1.2766    1.3426;
 0.7537    0.7602    0.7840    0.8210    0.8688    0.9244    0.9847    1.0480    1.1132    1.1788    1.2454 1.3100    1.3731;
 0.8705    0.8756    0.8956    0.9299    0.9749    1.0301    1.0915    1.1562    1.2230    1.2903    1.3573  1.4229    1.4867];

%:: plot  ::%
x_val = 0 : 10 : 120;  
plot_val = [result_analysis(1,:); result_simulation(1,:);
  result_analysis(2,:); result_simulation(2,:);
  result_analysis(3,:); result_simulation(3,:)]';
y_label = 'Delay (time slot)';
y_range = [0.6, 1.6];
x_label = 'Vehicular speed $v$ [km/h]';
name_legend = {'Analytical ($\Psi^u = 10$)', 'Simulation ($\Psi^u = 10$)',...
  'Analytical ($\Psi^u = 20$)', 'Simulation ($\Psi^u = 20$)',...
  'Analytical ($\Psi^u = 30$)', 'Simulation ($\Psi^u = 30$)'};
pos_legend = 'northwest';
name_file = 'delay_speed_uebeam';
% Plotting Figure
set_figure(x_val, plot_val, x_label, y_label, y_range, name_legend, pos_legend, name_file, name_folder)
